Reconstructing a cascade from temporal observations

Given a subset of active nodes in a network can we re- construct the cascade that has generated these observa- tions? This is a problem that has been studied in the literature, but here we focus in the case that tempo- ral information is available about the active nodes. In particular, we assume that in addition to the subset of active nodes we also know their activation time. We formulate this cascade-reconstruction problem as a variant of a Steiner-tree problem: we ask to find a tree that spans all reported active nodes while satisfying temporal-consistency constraints. We present three approximation algorithms. The best algorithm in terms of quality achieves a O(\sqrt{k})-approximation guarantee, where k is the number of active nodes, while the most efficient algorithm has linearithmic running time, making it scalable to very large graphs. We evaluate our algorithms on real-world networks with both simulated and real cascades. Our results in- dicate that utilizing the available temporal information allows for more accurate cascade reconstruction. Fur- thermore, our objective leads to finding the "backbone" of the cascade and it gives solutions of high precision.

==> crop.sh <==
#! /bin/zsh


dirs=("si-by_datasets"
      "ic-by_datasets"
      "ct-by_datasets"
      "facebook_by_models"
      "grqc_by_models"
      "email-eu_by_models"
      "arxiv-hep-th_by_models"
      "digg"
      "motivation"
      "scalability"
      "case-study"
      "digg_small")

for dir in ${dirs}; do
    for path in figs/${dir}/*.pdf; do
	print "pdfcrop ${path} ${path}"
    done
done



==> download.sh <==
#! /bin/zsh

rootdir="/home/cloud-user/code/order-steiner-tree/figs/paper_experiment"

            
#   "illustration"
# "scalability"
figs=("si-by_datasets"
      "ct-by_datasets"
      "ic-by_datasets"
      "facebook_by_models"
      "grqc_by_models"
      "email-eu_by_models"
      "arxiv-hep-th_by_models"
      "scalability"
      "case-study")

for fig in ${figs}; do
    print "${fig}"
    cp -r ${rootdir}/${fig} figs/
done

cp -r /home/cloud-user/code/order-steiner-tree/figs/scalability figs/
cp -r /home/cloud-user/code/order-steiner-tree/figs/digg figs/
cp -r /home/cloud-user/code/order-steiner-tree/figs/digg_small figs/


==> download_digg.sh <==
#! /bin/zsh

cp -r /home/cloud-user/code/order-steiner-tree/figs/digg figs/


==> download_motivation.sh <==
#! /bin/zsh

cp -r /home/cloud-user/code/order-steiner-tree/figs/motivation figs/


==> figs/illustration/.ipynb_checkpoints/scalability_plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from glob import glob\n",
    "\n",
    "qs = np.linspace(0.1, 1.0, 19)\n",
    "qs_str = list(map(str, qs))\n",
    "\n",
    "\n",
    "dirname_template = \"outputs/paper_experiment/barabasi/2-12/si/tbfs/qs/{}.time.pkl\"\n",
    "times = []\n",
    "for q_str in qs_str:\n",
    "    path = dirname_template.format(q_str)\n",
    "    df = pd.read_pickle(path)\n",
    "    times.append(df['time']['mean'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "outputs/paper_experiment/barabasi/2-12/si/tbfs/qs/0.1.time.pkl\n",
    "outputs/paper_experiment/barabasi/2-12/si/tbfs/qs/0.1.time.pkl"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/illustration/scalability_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from glob import glob\n",
    "\n",
    "qs = np.linspace(0.1, 1.0, 19)\n",
    "qs_str = list(map(str, qs))\n",
    "\n",
    "\n",
    "dirname_template = \"outputs/paper_experiment/barabasi/2-12/si/tbfs/qs/{}.time.pkl\"\n",
    "times = []\n",
    "for q_str in qs_str:\n",
    "    path = dirname_template.format(q_str)\n",
    "    df = pd.read_pickle(path)\n",
    "    times.append(df['time']['mean'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "outputs/paper_experiment/barabasi/2-12/si/tbfs/qs/0.1.time.pkl\n",
    "outputs/paper_experiment/barabasi/2-12/si/tbfs/qs/0.1.time.pkl"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> gen_figure_latex.sh <==
#! /bin/zsh

python print_plots_by_datasets.py ct > ct.tex
python print_plots_by_datasets.py ic > ic.tex
python print_plots_by_datasets.py si > si.tex

python print_plots_by_models.py email-eu > email.tex
python print_plots_by_models.py grqc > grqc.tex
python print_plots_by_models.py arxiv-hep-th > arxiv.tex

